The Harmony Platform

According to Wikipedia, The Mining Software Repositories (MSR) field analyzes the rich data available in software repositories, such as version control repositories, mailing list archives, bug tracking systems, issue tracking systems, etc. to uncover interesting and actionable information about software systems, projects and software engineering. The MSR field has received a great deal of attention and has now its own research conference : http://www.msrconf.org/. However performing MSR studies is still a technical challenge. Indeed, data sources (such as version control system or bug tracking systems) are highly heterogeneous. Moreover performing a study on a lot of data sources is very expensive in terms of execution time. Surprisingly, there are not so many tools able to help researchers in their MSR quests. This is why we created the Harmony platform, as a mean to assist researchers in performing MSR studies.

==> ownership.java <==
@Override
public void runOn(Source src) {
	HashMap<Item , HashMap<Author, Integer>> ownership = new HashMap<Item , HashMap<Author, Integer>>();
	
	for (Item it : src.getItems()) {			
		HashMap<Author, Integer> authors = new HashMap<Author, Integer>();
		ownership.put(it, authors);
		for (Action a : it.getActions()){
			for (Author at : a.getEvent().getAuthors()) {
				Integer own = new Integer(1);
				if (authors.containsKey(at)){
					own = authors.get(at)+1;
				}
				authors.put(at, own);				
			}			
		}		
	}
}
